The Mantis Network III: Expanding the limits of chemical searches within ultra hot-Jupiters. New detections of Ca I, V I, Ti I, Cr I, Ni I, Sr II, Ba II, and Tb II in KELT-9 b

Cross-correlation spectroscopy is an invaluable tool in the study of exoplanets. However, aliasing between spectral lines makes it vulnerable to systematic biases. This work strives to constrain the aliases of the cross-correlation function to provide increased confidence in the detections of elements in the atmospheres of ultra-hot Jupiters (UHJs) observed with high-resolution spectrographs. We use a combination of archival transit observations of the UHJ KELT-9 b obtained with the HARPS-N and CARMENES spectrographs and show that it is possible to leverage each instrument's strengths to produce robust detections at substantially reduced signal-to-noise. Aliases that become present at low signal-to-noise regimes are constrained through a linear regression model. We confirm previous detections of H I, Na I, Mg I, Ca II, Sc II, Ti II, Cr II, Fe I, and Fe II, and detect eight new species Ca I, Cr I, Ni I, Sr II, Tb II at the 5$\sigma$ level and Ti I, V I, Ba II above the 3$\sigma$ level. Ionised terbium (Tb II) has never before been seen in an exoplanet atmosphere. We further conclude that a 5$\sigma$ threshold may not provide a reliable measure of confidence when used to claim detections, unless the systematics in the cross-correlation function caused by aliases are taken into account.

==> compile.sh <==
latex main
bibtex main
pdflatex main.tex




